GOODS-HERSCHEL: star formation, dust attenuation and the FIR-radio correlation on the Main Sequence of star-forming galaxies up to z~4

We use deep panchromatic datasets in the GOODS-N field, from GALEX to the deepest Herschel far-infrared and VLA radio continuum imaging, to explore, using mass-complete samples, the evolution of the star formation activity and dust attenuation of star-forming galaxies to z~4. Our main results can be summarized as follows: i) the slope of the SFR-M correlation is consistent with being constant, and equal to ~0.8 at least up to z~1.5, while its normalization keeps increasing with redshift; ii) for the first time here we are able to explore the FIR-radio correlation for a mass-selected sample of star-forming galaxies: the correlation does not evolve up to z~4; iii) we confirm that galaxy stellar mass is a robust proxy for UV dust attenuation in star-forming galaxies, with more massive galaxies being more dust attenuated, strikingly we find that this attenuation relation evolves very weakly with redshift, the amount of dust attenuation increasing by less than 0.3 magnitudes over the redshift range [0.5-4] for a fixed stellar mass, as opposed to a tenfold increase of star formation rate; iv) the correlation between dust attenuation and the UV spectral slope evolves in redshift, with the median UV spectral slope of star-forming galaxies becoming bluer with redshift. By z~3, typical UV slopes are inconsistent, given the measured dust attenuation, with the predictions of commonly used empirical laws. Finally, building on existing results, we show that gas reddening is marginally larger (by a factor of around 1.3) than stellar reddening at all redshifts probed, and also that the amount of dust attenuation at a fixed ISM metallicity increases with redshift. We speculate that our results support evolving ISM conditions of typical star-forming galaxies such that at z~1.5 Main Sequence galaxies have ISM conditions getting closer to those of local starbursts.

==> mkps.sh <==
#!/bin/bash

latex apj_MP_v2.1
latex apj_MP_v2.1
#bibtex apj_MP_v2.1
#bibtex apj_MP_v2.1
#latex apj_MP_v2.1
dvips apj_MP_v2.1.dvi
dvipdf apj_MP_v2.1.dvi
#gv apj_MP.ps &

